Quantifying $T$-gate-count improvements for ground-state-energy estimation with near-optimal state preparation

We study the question of when investing additional quantum resources in preparing a ground state will improve the aggregate runtime associated with estimating its energy. We analyze Lin and Tong's near-optimal state preparation algorithm and show that it can reduce a proxy for the runtime, the $T$-gate count, of ground state energy estimation near quadratically. Resource estimates are provided that specify the conditions under which the added cost of state preparation is worthwhile.

==> costing.py <==
from math import ceil, floor, log2

def comparison_test_cost(bits):
    # Directly from Berry et al supplementary
    return 8*bits # + constant

    ## check if bits are equal 
    #return 2*(toffoli_cost(2) + (bits-1)*toffoli_cost(3))

def equality_test_cost(bits):
    # for each bit, control-X the second register based on the first
    # toffoli all the bits of the second register
    # undo (i.e., repeat) the control-Xs of the first step
    return toffoli_cost(bits)

def toffoli_cost(n_control):
    return 24*n_control

# PhysRevA.53.2855
#cswap_cost = toffoli_cost(2) # two C-X and one CC-X ?
cswap_cost = 4 # Fredkin gate: directly from Berry et al. uses 1 extra qubit

def rotation_cost(*, error):
    return ceil(10-4*log2(error))

def antisymm_startup(eta, *, f_eta=lambda eta: eta**2):
    cost = 0

    reg_size = ceil(log2(f_eta(eta))) # we can get away with smaller registers here

    # Step 1. Prepare seed
    # cost: η*reg_size H

    # Step 2. Sort seed with bitonic sort
    # Per https://en.wikipedia.org/wiki/Bitonic_sorter :
    # number of comparators is bounded above by A, where:

    q = ceil(log2(eta))
    A = floor(eta/2) * q*(q+1)/2
    assert A == int(A)
    A = int(A)

    cost += A * comparison_test_cost(reg_size)
    cost += A * reg_size * cswap_cost

    # Step 3a. Detect collisions in seed

    # you can get away with just a comparison test
    # because order is already guaranteed
    cost += (eta-1) * comparison_test_cost(reg_size)
    # cost += toffoli_cost(eta) # CHANGED: We can just measure all these qubits instead of doing a huge toffoli

    # Step 3b. Remove collisions by measuring that qubit.
    # This may fail 50% of the time; budget for 2x this cost:
    return 2*cost

# Step 4. Reverse the sort onto the target
def antisymm_unitary(eta):
    cost = 0

    # work on eta-sized registers, don't need to touch bits
    # that are staying zero throughout the process
    reg_size = ceil(log2(eta)) 

    # again, sorting costs:
    q = ceil(log2(eta))
    A = floor(eta/2) * q*(q+1)/2
    assert A == int(A)
    A = int(A)

    # Also perform A control-Z gates to get the phase right
    cost += A * reg_size * cswap_cost
    cost += A * comparison_test_cost(reg_size)

    return cost

def sq_givens_rotation(reg_size, reg_count, *, error):
    cost = 0
    # See 2204.11890
    # 1. Initialize reg_count auxiliary qubits
    # 2. (In the computation basis) detect if the j-th register needs to
    #    be rotated, and store in the j-th qubit of the auxiliary register.
    #    I.e., controlled on the j-th register being equal to p or q, flip 
    #    the j-th qubit of the auxiliary register.
    #    (This is done for all registers.)
    #    (This is also un-computed at the end.)

    #  Notice that the register can only be equal to one of p or q
    cost += (2 * equality_test_cost(reg_size))*reg_count * 2

    # 3. Swap the j-th register and the reg_count-th register.
    #    (This is done for all registers.)
    #    (This is also un-computed at the end.)
    cost += (reg_size * cswap_cost) * (reg_count-1) * 2

    # 4. Controlled on the parity of the sum of the auxiliary register,
    #    rotate the last register in the p-q subspace.
    # The parity is obtained by just CNOT-ing all auxiliary register, (no cost)
    # To do the rotation, identify a qubit that differs between the binary
    # representation of p and q.  Rotate that qubit by the desired angle.
    cost += 2*rotation_cost(error=error) #CHANGED: we need to do both a Y and Z rotation
    # Then, controlled on the qubit being flipped (relative to p), flip the
    # bits of p XOR q.  (no cost)

    # 5. Un-compute steps 2 and 3 (cost include in steps with factor of 2).

    #return min(cost, reg_count*rotation_cost(error=error))
    return cost

def hartree_fock_cost(eta, N, *, error):
    # We assume we have the antisymmetrized seed from antisymm_startup
    cost = 0

    # First, get the antisymmetrization of |0>|1>|2> ... |eta>
    cost += antisymm_unitary(eta)

    # Only using eta(N - eta) Givens rotations are required, since the 
    # initial states already fill orbitals up to eta.  Any rotations in
    # that initially-filled subspace would be no-ops.
    cost += sq_givens_rotation(ceil(log2(N)), eta, error=error)*eta*(N-eta)

    return cost
